Physical modelling of galaxy clusters and Bayesian inference in astrophysics

I compare the mass values obtained with data taken from the Arcminute Microkelvin Imager (AMI) radio interferometer system and from the Planck satellite. The former of these uses a Bayesian analysis pipeline that parameterises a cluster in terms of its physical quantities, and models the dark matter \& baryonic components of a cluster using Navarro-Frenk-White (NFW) and generalised-NFW profiles respectively. I also analyse simulated AMI data with input values based on PwS mass estimates. I then compare three cluster models using AMI data for the 54 cluster sample. The two observational models considered only model the gas content of the cluster. To compare the physical and observational models I consider their posterior parameter estimates, including the calculation of a metric defined between two probability distributions. The models' fit to the cluster data is evaluated by looking at the Bayesian evidence values. Improvements to the physical modelling of galaxy clusters are then considered, either by relaxing some of the assumptions underlying the physical model, or by introducing a new profile for the dark matter component of clusters. The final part of the cluster analysis work focuses on Bayesian analysis using a joint likelihood function of data from both AMI and the Planck satellite simultaneously. Finally, a new Bayesian inference algorithm based on nested sampling is presented. The algorithm, named the "geometric nested sampler", is an adaption of the Metropolis-Hastings nested sampler and makes use of the geometrical interpretation of sets of parameters to sample from their domains efficiently. The geometric nested sampler is tested on several toy models as well as a model representing the emission of gravitational waves from binary black hole mergers.

==> CHAP-9/FIGS/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import scipy.stats\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgsAAAFkCAYAAACuFXjcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0xada1abcc>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f = scipy.stats.norm().ppf\n",
    "x = np.linspace(0, 1, 100)\n",
    "plt.plot(f(x), x, label = '$\\mathcal{F}(\\\\theta)$')\n",
    "plt.axvline(x=0., ymax = 0.5, linestyle = ':', color = 'g', linewidth = 2)\n",
    "plt.axhline(y=0.5, xmax = 0.5, linestyle = ':', color = 'k', linewidth = 2)\n",
    "plt.xlim(-2,2)\n",
    "plt.legend()\n",
    "plt.gca().annotate('$u_i$', xy=(-2, 0.5), xytext=(-1.5, 0.6),\n",
    "            arrowprops=dict(facecolor='black', width = 0.1, headwidth = 5), size = 15)\n",
    "plt.gca().annotate('$\\\\theta_i$', xy=(0, 0), xytext=(0.5, 0.1),\n",
    "            arrowprops=dict(facecolor='black', width = 0.1, headwidth = 5), size = 15)\n",
    "plt.savefig('inverse_transform.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeQAAAFNCAYAAADRvRzfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMhERkQSwkImIiCSAhUxERCQB/wd3GNON45hvRgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0xac1ba94c>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r = 1.\n",
    "R = 2.\n",
    "phi = np.linspace(0,2*np.pi,1000)\n",
    "x1 = r * np.cos(phi) + R\n",
    "y1 = r * np.sin(phi)\n",
    "x2 = r * np.cos(phi) - R\n",
    "plt.figure('circles')\n",
    "plt.plot(x1, y1, color = 'k')\n",
    "plt.plot(x2, y1, color = 'k')\n",
    "plt.gca().set_ylim(-3., 3.)\n",
    "plt.gca().set_xlim(-4, 4)\n",
    "plt.gca().yaxis.set_visible(False)\n",
    "plt.gca().xaxis.set_visible(False)\n",
    "plt.gca().spines['right'].set_visible(False)\n",
    "plt.gca().spines['top'].set_visible(False)\n",
    "plt.gca().spines['left'].set_position('center')\n",
    "plt.gca().spines['bottom'].set_position('center')\n",
    "plt.tick_params(\n",
    "    axis='x',          \n",
    "    which='both',      \n",
    "    top='off'\n",
    "    )\n",
    "plt.tick_params(    \n",
    "    axis='y',          \n",
    "    which='both',      \n",
    "    top='off'\n",
    ")\n",
    "plt.annotate(s='', xy=(0.,0.1), xytext=(2.,0.1), arrowprops=dict(arrowstyle='<->'))\n",
    "plt.text(0.8, 0.2, 'R')\n",
    "plt.annotate(s='', xy=(2.,-0.1), xytext=(2.,-1.), arrowprops=dict(arrowstyle='<->'))\n",
    "plt.text(2.1, -0.5, 'r')\n",
    "plt.text(2, 2.5, '$\\\\phi_p$')\n",
    "plt.text(-2.5, 2.5, '$\\\\phi_p + \\pi$')\n",
    "plt.text(3.8, 0.1, '$x$', fontsize=12)\n",
    "plt.text(0.1, 2.8, '$z$', fontsize=12)\n",
    "plt.plot([2,x1[125]],[0,y1[125]], linestyle = ':', color = 'k')\n",
    "plt.text(2.3, 0.075, '$\\\\theta$', fontsize=12)\n",
    "plt.fill_between([0, 4], [3, 3], [-3, -3], color = 'b', alpha=0.2)\n",
    "plt.fill_between([-4, 0], [3, 3], [-3, -3], color = 'r', alpha=0.2)\n",
    "plt.savefig('torus_cross.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

